Towards Explainable Bit Error Tolerance of Resistive RAM-Based Binarized Neural Networks

Non-volatile memory, such as resistive RAM (RRAM), is an emerging energy-efficient storage, especially for low-power machine learning models on the edge. It is reported, however, that the bit error rate of RRAMs can be up to 3.3% in the ultra low-power setting, which might be crucial for many use cases. Binary neural networks (BNNs), a resource efficient variant of neural networks (NNs), can tolerate a certain percentage of errors without a loss in accuracy and demand lower resources in computation and storage. The bit error tolerance (BET) in BNNs can be achieved by flipping the weight signs during training, as proposed by Hirtzlin et al., but their method has a significant drawback, especially for fully connected neural networks (FCNN): The FCNNs overfit to the error rate used in training, which leads to low accuracy under lower error rates. In addition, the underlying principles of BET are not investigated. In this work, we improve the training for BET of BNNs and aim to explain this property. We propose straight-through gradient approximation to improve the weight-sign-flip training, by which BNNs adapt less to the bit error rates. To explain the achieved robustness, we define a metric that aims to measure BET without fault injection. We evaluate the metric and find that it correlates with accuracy over error rate for all FCNNs tested. Finally, we explore the influence of a novel regularizer that optimizes with respect to this metric, with the aim of providing a configurable trade-off in accuracy and BET.

==> plots/plot_accuracy.py <==
#/usr/bin/environment python3

import streamlit as st
import pandas as pd
import numpy as np
import json

from os import listdir
from os.path import isfile, join

from itertools import cycle

import sys
import plotly.graph_objects as go
from plotly.subplots import make_subplots

def str_to_latex(original):
	# TODO implement Latex mapping. Currently not part of streamlit though?
	return original.replace("{","\\{").replace("}","\\}").replace("_", " ")

def row_to_nice_name(row):
	nice_name = row["model"] + " " + row["base_estimator"] + " with "

	if "regularizer" in row and row["regularizer"] == "None":
		nice_name += "No regularization"
	if "regularizer" in row and not row["regularizer"] == "None":
		nice_name += str(row["regularizer"]).replace("lambda","l")

	return nice_name

def rows(df, key, col):
	dff = df[df["nice_name"] == key]
	return dff.groupby(["K"])[col].mean(), dff.groupby(["K"])[col].std()

def make_lines(df, method_name, color, show_legend, visible, row_entry, x_axis, y_axis):
	dff = df[df["nice_name"] == method_name]
	all_y = []
	xs = None
	for i, row in dff.iterrows():
		df_list = list(row[row_entry])
		y = [r[y_axis] for r in df_list]
		if xs is None:
			xs = [r[x_axis] for r in df_list]
		all_y.append(y)

	all_y = np.array(all_y)
	y_mean = np.mean(all_y,axis=0)
	y_std = np.std(all_y,axis=0)

	l_name = str_to_latex(method_name)
	return go.Scatter(x=xs, y=y_mean, line=dict(color=color), name=l_name, showlegend = show_legend,
			  		  error_y = dict(type="data", array=y_std, visible=(len(dff) > 1)), visible = visible)

def read_data(path):
	df = pd.read_json(path,lines=True)
	df = df.fillna("None")
	df["nice_name"] = df.apply(row_to_nice_name, axis=1)
	
	return df

@st.cache(allow_output_mutation=True)
def read_files(base_path):
	fnames = [f for f in listdir(base_path) if isfile(join(base_path, f)) and f.endswith("jsonl")]
	dfs = {}
	for fname in fnames:
		print("Reading " + join(base_path, fname))
		dfs[fname] = read_data(join(base_path, fname))

	return dfs

def plot_selected(df, selected_configs, metrics):
	if len(metrics) == 1:
		cols = row = 1
	else:
		cols = 2
		rows = int(len(metrics) / cols) 
		if len(metrics) % cols != 0:
			rows += 1

	fig = make_subplots(rows=rows,cols=cols,subplot_titles=[m[0] for m in metrics])
	if len(selected_configs) == 0:
		for r in range(1,rows+1):
			for c in range(1,cols+1):
				fig.append_trace(go.Scatter(x=[],y=[]),row = r,col = c)
	else:
		for method,color in zip(selected_configs, cycle(colors)):
			visible = True
			r = 1
			c = 1
			for m in metrics:
				if m[0] in list(df):
					first = (c == 1 and r == 1)
					fig.append_trace(make_lines(df, method, color, first, visible, m[0],m[1],m[2]),row=r,col=c)
					c += 1
					if c > 2:
						c = 1
						r += 1

	r = 1
	c = 1
	for m in metrics:
		if m in list(df):
			fig.update_xaxes(title_text=m[1], row=r, col=c)
			fig.update_yaxes(title_text=m[2], row=r, col=c)
			c += 1
			if c > 2:
				c = 1
				r += 1

	return fig

if len(sys.argv) > 1:
	base_path = sys.argv[1]
else:
	base_path = "./"

st.title('Stochastic Submodular Outlier Detection')

st.markdown(
		f"""
<style>
	.reportview-container .main .block-container{{
		max-width: 1000px;
		padding-top: 1rem;
		padding-right: 1rem;
		padding-left: 1rem;
		padding-bottom: 1rem;
	}}
	.reportview-container .main {{
		color: black;
		background-color: white;
	}}
</style>
""",
		unsafe_allow_html=True
	)


#print("Reading files")
dfs = read_files(base_path)
#print("Files read.")
selected_df = st.selectbox('Select results file to display',list(dfs.keys()))

if isfile(base_path + "/" + selected_df.split(".csv")[0] + "-settings.json"):
	with open(base_path + "/" + selected_df.split(".csv")[0] + "-settings.json") as json_file:
		data = json.load(json_file)
	default_configs = data["selected_configs"]
	default_comments = data["comments"] 
	default_show_raw = data["show_raw"]
	default_show_legend = data["show_legend"]
else:
	default_configs = []
	default_comments = ""
	default_show_raw = False
	default_show_legend = False

df = dfs[selected_df]
# print(list(df))
# print(df["faulty_accuracy_test"])
# print(df["faulty_accuracy_train"])
st.subheader("Loaded " + selected_df)

colors = [
	'#1F77B4', # muted blue
	'#FF7F0E',  # safety orange
	'#2CA02C',  # cooked asparagus green
	'#D62728',  # brick red
	'#9467BD',  # muted purple
	'#8C564B',  # chestnut brown
	'#E377C2',  # raspberry yogurt pink
	'#7F7F7F',  # middle gray
	'#BCBD22',  # curry yellow-green
	'#17BECF'  # blue-teal
]

st.sidebar.subheader("Select configurations to plot")

show_raw = st.checkbox('Show raw entries', value=default_show_raw)
if show_raw:
	st.subheader('Raw results')
	st.write(df)

all_configs = np.unique(df["nice_name"]).tolist()
selected_configs = []
for cfg_name,color in zip(all_configs, cycle(colors)):
	agree = st.sidebar.checkbox(cfg_name, value=cfg_name in default_configs)
	if agree:
		selected_configs.append(cfg_name)

plot_metrics = [("faulty_accuracy_test", "fault_rate", "accuracy"), ("robustness_test", "b", "robustness")]
#plot_metrics = ["Accuracy", "Runtime", "Counts Per Region"]
fig = go.Figure(plot_selected(df, selected_configs, plot_metrics))

show_legend = st.sidebar.checkbox('Show legend entries', value=default_show_legend)

st.subheader("Comments")
comments = st.text_area("Comments", value=default_comments)

fig.update_layout(height=700, showlegend=show_legend, legend=dict(x=0,y=-0.2), legend_orientation="h")

st.plotly_chart(fig, height=700 )

store_config = st.button("Store config")
if store_config:
	json_dict = {}
	json_dict["selected_configs"] = selected_configs
	json_dict["comments"] = comments
	json_dict["show_raw"] = show_raw
	json_dict["show_legend"] = show_legend

	with open(base_path + "/" + selected_df.split(".csv")[0] + "-settings.json" , 'w') as outfile:
		json.dump(json_dict, outfile)
	st.text("Config stored in " + base_path + "/" + selected_df.split(".csv")[0] + "-settings.json")

## TODO Für neue plots anpassen
save_to_pdf = st.button("Store as pgfplots")
if save_to_pdf:
	pgf_template = """
\\documentclass[tikz,border=5pt]{standalone}

\\usepackage{xcolor}
\\usepackage{pgfplots}
\\pgfplotsset{compat=newest}
{colors}

\\begin{document}
\\begin{tikzpicture}
	\\begin{axis}[
		xlabel={xlabel},
		ylabel={ylabel},
		legend pos=north west
	]

{plots}

	\\end{axis}
\\end{tikzpicture}
\\end{document}
	"""
	pgf_path = base_path + "/" + selected_df.split(".csv")[0].replace(".jsonl","")

	for m in plot_metrics:
		pgf_path_metric = pgf_path + "_" + m[0] + ".tex"
		plot_str = ""
		for method_name,color in zip(selected_configs, cycle(colors)):
			row_entry, x_axis, y_axis = m
			if row_entry in list(df):
				dff = df[df["nice_name"] == method_name]
				all_y = []
				xs = None
				for i, row in dff.iterrows():
					df_list = list(row[row_entry])
					y = [r[y_axis] for r in df_list]
					if xs is None:
						xs = [r[x_axis] for r in df_list]
					all_y.append(y)

				all_y = np.array(all_y)
				y_mean = np.mean(all_y,axis=0)
				y_std = np.std(all_y,axis=0)

				coord = "\n\t\t\t".join(["({}, {}) +- ({},{})".format(xi,yi,yis,yis) for xi, yi, yis in zip(xs,y_mean,y_std)])
				plot_str += "\t\t\\addplot+[mark=none,color={color},error bars/.cd,y dir=both, y explicit] coordinates { {coord} }; \n\t\t\\addlegendentry{{legend_name}} \n".replace("{coord}", coord).replace("{legend_name}", str_to_latex(method_name)).replace("{color}", color.replace("#",""))
		color_str = "\n".join(["\\definecolor{{value}}{HTML}{{value}}".replace("{value}", color.replace("#","")) for color in colors])
		pgf_str = pgf_template.replace("{colors}", color_str).replace("{xlabel}", str_to_latex(x_axis)).replace("{ylabel}", str_to_latex(y_axis)).replace("{plots}", plot_str)
		with open(pgf_path_metric, "w") as f:
			comments_str = "%" + comments.replace("\n", "\n%")
			f.write(comments_str + "\n" + pgf_str)
		st.text("PGF file written to {}".format(pgf_path_metric))

		

==> plots/plot_accuracy.sh <==
#/bin/bash

streamlit run plot_accuracy.py

